Self-complementary completions on six vertices

Let \(\cthreshold(n)\) be the largest integer \(q\) such that every loopless digraph on \(n\) vertices with at most \(q\) arcs is isomorphic to a spanning subdigraph of a self-complementary digraph of order \(n\). We prove that \(\cthreshold(6)=7\). The upper bound is witnessed by \[ \bK{3}\dunion (x\longrightarrow y\longrightarrow z), \] and follows from a direct argument with a self-complementing permutation. We also determine the complete eight-arc obstruction layer: it consists of five isomorphism classes, or three after converse digraphs are identified. All five are arc-minimal. Each nevertheless packs with an isomorphic copy of itself, so ordinary packing is strictly weaker than same-order self-complementary completion already at this first failure layer.

==> anc/README.txt <==
Verification material for "Self-complementary completions of six-vertex digraphs"
==================================================================================

All computations are exact and deterministic.  The programs use finite integer
bit masks only; they require no input data and no third-party Python packages.

Files
-----

verify_digraph.cpp
    Primary exhaustive C++17 verifier.  It enumerates all 5,852,925 labelled
    six-vertex digraphs having eight arcs, tests the 225 admissible
    self-complementing permutations, forms isomorphism classes, checks every
    one-arc deletion, counts ordinary packing maps and automorphisms, and
    reproduces the four-vertex calibration.

verify_independent.py
    An independent dependency-free Python 3 implementation of the same
    mathematical predicate.  Its default run checks the witness, the complete
    eight-arc classification, the ordinary-packing claims, all one-arc
    deletions, and the four-vertex calibration.  The optional --full-boundary
    flag also exhausts every labelled six-vertex digraph with at most seven
    arcs.

generate_certificates.py
    Produces a human-readable accepting permutation for each of the 40
    one-arc deletions of the five representatives.

verification_output_cpp.txt, verification_output_python.txt
    Captured standard output from clean runs of the two verifiers.  The Python
    output was produced with --full-boundary, so it includes the optional
    exhaustive check through seven arcs.

minimality_certificates.txt
    Output from generate_certificates.py.

Commands
--------

From the submission root:

    g++ -O3 -std=c++17 anc/verify_digraph.cpp -o /tmp/verify_digraph
    /tmp/verify_digraph > anc/verification_output_cpp.txt

    python3 anc/verify_independent.py > anc/verification_output_python.txt

    python3 anc/generate_certificates.py

The principal expected totals are:

    admissible permutations on six vertices: 225
    labelled eight-arc candidates:           5,852,925
    labelled obstructions:                    480
    isomorphism classes:                      5
    classes up to converse:                   3

The order-four calibration gives 288 labelled five-arc obstructions in 14
isomorphism classes.


==> anc/generate_certificates.py <==
import argparse
import itertools
from pathlib import Path

V=range(6)
arcs=[(u,v) for u in V for v in V if u!=v]
idx={e:i for i,e in enumerate(arcs)}

def cycle_lengths(p):
    seen=[False]*6; out=[]
    for i in V:
        if not seen[i]:
            j=i; l=0
            while not seen[j]:
                seen[j]=True; l+=1; j=p[j]
            out.append(l)
    return sorted(out,reverse=True)

def admissible(p):
    lens=cycle_lengths(p)
    return all(l%2==0 for l in lens)  # n=6, no fixed points

def constraints(p):
    seen=[False]*30; out=[]
    for s in range(30):
        if seen[s]: continue
        orb=[]; cur=s
        while not seen[cur]:
            seen[cur]=True; orb.append(cur)
            u,v=arcs[cur]; cur=idx[(p[u],p[v])]
        assert len(orb)%2==0
        E=sum(1<<b for b in orb[::2]); O=sum(1<<b for b in orb[1::2])
        out.append((E,O))
    return out

perms=[p for p in itertools.permutations(V) if admissible(p)]
cons=[constraints(p) for p in perms]

def mask(es):
    m=0
    for e in es:m|=1<<idx[e]
    return m

def accepted(m):
    for p,C in zip(perms,cons):
        if all(not ((m&E) and (m&O)) for E,O in C):
            return p
    return None

def relabel(m,p):
    r=0
    for b,(u,v) in enumerate(arcs):
        if m>>b&1:r|=1<<idx[(p[u],p[v])]
    return r

K3=[(i,j) for i in range(3) for j in range(3) if i!=j]
reps={
    'K3<-> disjoint union P3': mask(K3+[(3,4),(4,5)]),
    'K3<-> disjoint union V3': mask(K3+[(4,3),(4,5)]),
    'K3<-> disjoint union Lambda3': mask(K3+[(3,4),(5,4)]),
    'K2<-> disjoint union T4+': mask([(0,1),(1,0),(2,3),(3,4),(4,2),(5,2),(5,3),(5,4)]),
    'K2<-> disjoint union T4-': mask([(0,1),(1,0),(2,3),(3,4),(4,2),(2,5),(3,5),(4,5)]),
}

lines=[]
lines.append('Minimality certificates for the five six-vertex eight-arc obstructions')
lines.append('Vertex set: {0,1,2,3,4,5}')
lines.append('A permutation is written as (sigma(0),...,sigma(5)).')
lines.append('For every listed deletion D-e, the permutation satisfies the alternating-orbit criterion.')
lines.append('')
for name,m in reps.items():
    lines.append(name)
    assert accepted(m) is None
    for b,e in enumerate(arcs):
        if m>>b&1:
            p=accepted(m^(1<<b))
            assert p is not None
            lines.append(f'  delete {e}: {p}')
    pack=sum(1 for p in itertools.permutations(V) if (m & relabel(m,p))==0)
    aut=sum(1 for p in itertools.permutations(V) if relabel(m,p)==m)
    lines.append(f'  automorphisms: {aut}; packing maps: {pack}')
    lines.append('')
parser = argparse.ArgumentParser(
    description="Generate one completion witness for every one-arc deletion."
)
parser.add_argument(
    "output",
    nargs="?",
    type=Path,
    default=Path(__file__).with_name("minimality_certificates.txt"),
    help="output path (default: minimality_certificates.txt beside this script)",
)
args = parser.parse_args()
args.output.write_text("\n".join(lines) + "\n", encoding="utf-8")
print(f"wrote {args.output} (40 deletion certificates)")


==> anc/minimality_certificates.txt <==
Minimality certificates for the five six-vertex eight-arc obstructions
Vertex set: {0,1,2,3,4,5}
A permutation is written as (sigma(0),...,sigma(5)).
For every listed deletion D-e, the permutation satisfies the alternating-orbit criterion.

K3<-> disjoint union P3
  delete (0, 1): (1, 0, 3, 2, 5, 4)
  delete (0, 2): (1, 3, 5, 4, 0, 2)
  delete (1, 0): (1, 0, 3, 2, 5, 4)
  delete (1, 2): (1, 4, 5, 0, 3, 2)
  delete (2, 0): (1, 3, 5, 2, 0, 4)
  delete (2, 1): (1, 4, 3, 0, 5, 2)
  delete (3, 4): (1, 4, 3, 2, 5, 0)
  delete (4, 5): (1, 3, 5, 4, 0, 2)
  automorphisms: 6; packing maps: 36

K3<-> disjoint union V3
  delete (0, 1): (1, 0, 3, 2, 5, 4)
  delete (0, 2): (1, 3, 5, 2, 0, 4)
  delete (1, 0): (1, 0, 3, 2, 5, 4)
  delete (1, 2): (1, 4, 3, 0, 5, 2)
  delete (2, 0): (2, 3, 0, 1, 5, 4)
  delete (2, 1): (2, 3, 4, 0, 5, 1)
  delete (4, 3): (1, 4, 3, 2, 5, 0)
  delete (4, 5): (1, 3, 5, 4, 0, 2)
  automorphisms: 12; packing maps: 36

K3<-> disjoint union Lambda3
  delete (0, 1): (1, 0, 3, 2, 5, 4)
  delete (0, 2): (2, 3, 0, 1, 5, 4)
  delete (1, 0): (1, 0, 3, 2, 5, 4)
  delete (1, 2): (2, 3, 4, 0, 5, 1)
  delete (2, 0): (1, 3, 5, 2, 0, 4)
  delete (2, 1): (1, 4, 3, 0, 5, 2)
  delete (3, 4): (1, 4, 3, 2, 5, 0)
  delete (5, 4): (1, 3, 5, 4, 0, 2)
  automorphisms: 12; packing maps: 36

K2<-> disjoint union T4+
  delete (0, 1): (1, 2, 5, 0, 3, 4)
  delete (1, 0): (1, 2, 3, 5, 0, 4)
  delete (2, 3): (1, 2, 5, 4, 3, 0)
  delete (3, 4): (1, 2, 4, 5, 0, 3)
  delete (4, 2): (1, 2, 3, 0, 5, 4)
  delete (5, 2): (1, 2, 4, 5, 0, 3)
  delete (5, 3): (1, 2, 3, 0, 5, 4)
  delete (5, 4): (1, 2, 5, 0, 3, 4)
  automorphisms: 6; packing maps: 48

K2<-> disjoint union T4-
  delete (0, 1): (1, 2, 4, 0, 5, 3)
  delete (1, 0): (1, 2, 5, 4, 0, 3)
  delete (2, 3): (1, 2, 4, 5, 0, 3)
  delete (2, 5): (1, 2, 3, 0, 5, 4)
  delete (3, 4): (1, 2, 3, 0, 5, 4)
  delete (3, 5): (1, 2, 5, 4, 0, 3)
  delete (4, 2): (1, 2, 5, 4, 3, 0)
  delete (4, 5): (1, 2, 4, 0, 5, 3)
  automorphisms: 6; packing maps: 48



==> anc/verification_output_cpp.txt <==
weight8_total 5852925
obstructions 480
classes 5
class 0 count 60 aut 12 pack 36 converse_canon 3686697 mask 123045 arcs {(0,1),(0,3),(1,0),(1,3),(2,4),(2,5),(3,0),(3,1)} firstpack (0,4,2,5,1,3)
del 0 0 arc(0,1) accepted 1 sigma (1,0,3,2,5,4)
del 0 1 arc(0,3) accepted 1 sigma (1,4,0,5,2,3)
del 0 2 arc(1,0) accepted 1 sigma (1,0,3,2,5,4)
del 0 3 arc(1,3) accepted 1 sigma (1,2,4,5,0,3)
del 0 4 arc(2,4) accepted 1 sigma (1,2,5,4,3,0)
del 0 5 arc(2,5) accepted 1 sigma (1,2,4,5,0,3)
del 0 6 arc(3,0) accepted 1 sigma (3,2,1,0,5,4)
del 0 7 arc(3,1) accepted 1 sigma (2,3,0,1,5,4)
class 1 count 120 aut 6 pack 36 converse_canon 1251536 mask 1251536 arcs {(0,5),(1,2),(1,3),(2,1),(2,3),(3,1),(3,2),(4,0)} firstpack (0,1,4,5,2,3)
del 1 0 arc(0,5) accepted 1 sigma (1,2,4,5,0,3)
del 1 1 arc(1,2) accepted 1 sigma (1,3,4,5,0,2)
del 1 2 arc(1,3) accepted 1 sigma (1,2,4,5,0,3)
del 1 3 arc(2,1) accepted 1 sigma (1,3,4,5,2,0)
del 1 4 arc(2,3) accepted 1 sigma (1,0,3,2,5,4)
del 1 5 arc(3,1) accepted 1 sigma (1,2,4,5,3,0)
del 1 6 arc(3,2) accepted 1 sigma (1,0,3,2,5,4)
del 1 7 arc(4,0) accepted 1 sigma (1,2,5,4,3,0)
class 2 count 120 aut 6 pack 48 converse_canon 35928208 mask 1659464 arcs {(0,4),(1,2),(1,5),(2,3),(2,5),(3,1),(3,5),(4,0)} firstpack (0,1,3,2,5,4)
del 2 0 arc(0,4) accepted 1 sigma (1,0,3,2,5,4)
del 2 1 arc(1,2) accepted 1 sigma (1,0,4,5,2,3)
del 2 2 arc(1,5) accepted 1 sigma (1,0,3,2,5,4)
del 2 3 arc(2,3) accepted 1 sigma (1,2,3,5,0,4)
del 2 4 arc(2,5) accepted 1 sigma (1,5,3,2,0,4)
del 2 5 arc(3,1) accepted 1 sigma (1,0,5,4,3,2)
del 2 6 arc(3,5) accepted 1 sigma (1,3,4,5,0,2)
del 2 7 arc(4,0) accepted 1 sigma (1,0,5,4,3,2)
class 3 count 60 aut 12 pack 36 converse_canon 123045 mask 3686697 arcs {(0,1),(0,4),(1,0),(1,4),(2,5),(3,5),(4,0),(4,1)} firstpack (0,2,1,4,3,5)
del 3 0 arc(0,1) accepted 1 sigma (1,0,3,2,5,4)
del 3 1 arc(0,4) accepted 1 sigma (2,3,0,5,1,4)
del 3 2 arc(1,0) accepted 1 sigma (1,0,3,2,5,4)
del 3 3 arc(1,4) accepted 1 sigma (2,3,1,5,0,4)
del 3 4 arc(2,5) accepted 1 sigma (1,3,4,5,2,0)
del 3 5 arc(3,5) accepted 1 sigma (1,2,5,4,3,0)
del 3 6 arc(4,0) accepted 1 sigma (1,2,4,5,3,0)
del 3 7 arc(4,1) accepted 1 sigma (1,5,0,4,2,3)
class 4 count 120 aut 6 pack 48 converse_canon 1659464 mask 35928208 arcs {(0,5),(1,3),(2,1),(2,3),(2,4),(3,4),(4,1),(5,0)} firstpack (0,1,3,2,5,4)
del 4 0 arc(0,5) accepted 1 sigma (1,0,4,5,2,3)
del 4 1 arc(1,3) accepted 1 sigma (1,0,4,5,2,3)
del 4 2 arc(2,1) accepted 1 sigma (1,0,5,4,3,2)
del 4 3 arc(2,3) accepted 1 sigma (1,3,4,2,5,0)
del 4 4 arc(2,4) accepted 1 sigma (1,2,4,5,3,0)
del 4 5 arc(3,4) accepted 1 sigma (1,4,3,2,5,0)
del 4 6 arc(4,1) accepted 1 sigma (1,0,3,2,5,4)
del 4 7 arc(5,0) accepted 1 sigma (1,0,3,2,5,4)
named K3+P accepted 0 canon 1251536
named K3+V accepted 0 canon 123045
named K3+L accepted 0 canon 3686697
named K2+T4+ accepted 0 canon 35928208
named K2+T4- accepted 0 canon 1659464
order4 admissible 9 total5 792 obs 288 classes 14


==> anc/verification_output_python.txt <==
WITNESS_PASS order=6 arcs=8 admissible_permutations=225 completions=0 one_arc_deletions_completed=8
SIX_VERTEX_CLASSIFICATION_PASS
eight_arc_digraphs=5852925 labelled_obstructions=480 isomorphism_classes=5 converse_classes=3
class='bidirected K3 + out-star P3' multiplicity=60 ordinary_packings=36 first_packing=(0, 4, 2, 5, 1, 3) representative=((0, 1), (0, 3), (1, 0), (1, 3), (2, 4), (2, 5), (3, 0), (3, 1))
class='bidirected K3 + directed P3' multiplicity=120 ordinary_packings=36 first_packing=(0, 1, 4, 5, 2, 3) representative=((0, 5), (1, 2), (1, 3), (2, 1), (2, 3), (3, 1), (3, 2), (4, 0))
class='bidirected K2 + sink extension of C3' multiplicity=120 ordinary_packings=48 first_packing=(0, 1, 3, 2, 5, 4) representative=((0, 4), (1, 2), (1, 5), (2, 3), (2, 5), (3, 1), (3, 5), (4, 0))
class='bidirected K3 + in-star P3' multiplicity=60 ordinary_packings=36 first_packing=(0, 2, 1, 4, 3, 5) representative=((0, 1), (0, 4), (1, 0), (1, 4), (2, 5), (3, 5), (4, 0), (4, 1))
class='bidirected K2 + source extension of C3' multiplicity=120 ordinary_packings=48 first_packing=(0, 1, 3, 2, 5, 4) representative=((0, 5), (1, 3), (2, 1), (2, 3), (2, 4), (3, 4), (4, 1), (5, 0))
FOUR_VERTEX_HISTORY_PASS five_arc_labelled_obstructions=288 isomorphism_classes=14
FULL_BOUNDARY_PASS six_vertex_digraphs_with_at_most_seven_arcs=2804012
CERTIFICATE_PASS


==> anc/verify_digraph.cpp <==
#include <bits/stdc++.h>
using namespace std;

struct Constraint { vector<pair<uint32_t,uint32_t>> orbits; array<int,6> p; };

vector<pair<int,int>> arc_order(int n){
    vector<pair<int,int>> a;
    for(int u=0;u<n;u++) for(int v=0;v<n;v++) if(u!=v) a.push_back({u,v});
    return a;
}

vector<array<int,6>> perms6(){
    array<int,6> p={0,1,2,3,4,5}; vector<array<int,6>> ps;
    do{ps.push_back(p);}while(next_permutation(p.begin(),p.end())); return ps;
}

vector<vector<int>> permsN(int n){
    vector<int> p(n); iota(p.begin(),p.end(),0); vector<vector<int>> ps;
    do{ps.push_back(p);}while(next_permutation(p.begin(),p.end())); return ps;
}

vector<int> cycle_lengths(const vector<int>& p){
    int n=p.size(); vector<int> vis(n), lens;
    for(int i=0;i<n;i++) if(!vis[i]){int j=i,l=0; do{vis[j]=1;j=p[j];l++;}while(j!=i); lens.push_back(l);} sort(lens.rbegin(),lens.rend()); return lens;
}

bool admissible(const vector<int>& p){
    auto lens=cycle_lengths(p); int fixed=0;
    for(int l:lens){ if(l==1) fixed++; else if(l%2) return false; }
    if(fixed>1) return false;
    if((int)p.size()%2==0 && fixed) return false;
    return true;
}

vector<Constraint> build_constraints6(){
    auto arcs=arc_order(6); map<pair<int,int>,int> idx; for(int i=0;i<(int)arcs.size();i++) idx[arcs[i]]=i;
    vector<Constraint> out;
    for(auto ap:perms6()){
        vector<int> p(6); for(int i=0;i<6;i++) p[i]=ap[i];
        if(!admissible(p)) continue;
        vector<int> seen(30);
        Constraint C; C.p=ap;
        for(int s=0;s<30;s++) if(!seen[s]){
            vector<int> orb; int cur=s;
            do{
                seen[cur]=1; orb.push_back(cur);
                auto [u,v]=arcs[cur]; cur=idx[{p[u],p[v]}];
            }while(cur!=s);
            if(orb.size()%2){ cerr<<"odd ordered-pair orbit!\n"; exit(1); }
            uint32_t E=0,O=0; for(int k=0;k<(int)orb.size();k++) (k%2?O:E)|=(1u<<orb[k]);
            C.orbits.push_back({E,O});
        }
        out.push_back(C);
    }
    return out;
}

bool accepted(uint32_t M, const vector<Constraint>& cs, int* which=nullptr){
    for(int si=0;si<(int)cs.size();si++){
        bool ok=true;
        for(auto [E,O]:cs[si].orbits){ if((M&E) && (M&O)){ok=false;break;} }
        if(ok){ if(which)*which=si; return true; }
    }
    return false;
}

uint32_t relabel6(uint32_t M, const array<int,6>& p){
    static auto arcs=arc_order(6); static map<pair<int,int>,int> idx=[](){auto a=arc_order(6);map<pair<int,int>,int>m;for(int i=0;i<30;i++)m[a[i]]=i;return m;}();
    uint32_t R=0; for(int i=0;i<30;i++) if(M>>i&1u){auto [u,v]=arcs[i];R|=1u<<idx[{p[u],p[v]}];} return R;
}
uint32_t converse6(uint32_t M){
    static auto arcs=arc_order(6); static map<pair<int,int>,int> idx=[](){auto a=arc_order(6);map<pair<int,int>,int>m;for(int i=0;i<30;i++)m[a[i]]=i;return m;}();
    uint32_t R=0;for(int i=0;i<30;i++)if(M>>i&1u){auto [u,v]=arcs[i];R|=1u<<idx[{v,u}];}return R;
}
string tupstr(const array<int,6>& p){string s="(";for(int i=0;i<6;i++){if(i)s+=",";s+=to_string(p[i]);}return s+")";}
string arcs_str(uint32_t M){auto arcs=arc_order(6);string s="{";bool f=0;for(int i=0;i<30;i++)if(M>>i&1u){if(f)s+=",";f=1;s+="("+to_string(arcs[i].first)+","+to_string(arcs[i].second)+")";}return s+"}";}

uint32_t mask_from(vector<pair<int,int>> es){auto a=arc_order(6);map<pair<int,int>,int>idx;for(int i=0;i<30;i++)idx[a[i]]=i;uint32_t M=0;for(auto e:es)M|=1u<<idx[e];return M;}

int main(){
    auto cs=build_constraints6(); cerr<<"constraints="<<cs.size()<<"\n";
    auto ps=perms6();
    // enumerate weight 8 masks via combinations
    vector<uint32_t> obs; obs.reserve(500);
    uint32_t comb=(1u<<8)-1, limit=(1u<<30);
    uint64_t total=0;
    while(comb<limit){
        total++;
        if(!accepted(comb,cs)) obs.push_back(comb);
        uint32_t x=comb&-comb, y=comb+x; if(y>=limit) break; comb=(((comb&~y)/x)>>1)|y;
    }
    cout<<"weight8_total "<<total<<"\n";
    cout<<"obstructions "<<obs.size()<<"\n";
    map<uint32_t,int> classes;
    for(uint32_t M:obs){uint32_t c=UINT32_MAX;for(auto p:ps)c=min(c,relabel6(M,p));classes[c]++;}
    cout<<"classes "<<classes.size()<<"\n";
    int ci=0;
    for(auto [M,count]:classes){
        int aut=0, pack=0; array<int,6> firstpack{}; bool got=false;
        for(auto p:ps){if(relabel6(M,p)==M)aut++;if((M&relabel6(M,p))==0){pack++;if(!got){firstpack=p;got=true;}}}
        uint32_t cc=UINT32_MAX, CM=converse6(M);for(auto p:ps)cc=min(cc,relabel6(CM,p));
        cout<<"class "<<ci<<" count "<<count<<" aut "<<aut<<" pack "<<pack<<" converse_canon "<<cc<<" mask "<<M<<" arcs "<<arcs_str(M)<<" firstpack "<<tupstr(firstpack)<<"\n";
        // deletion witnesses
        auto arcs=arc_order(6); int k=0;
        for(int b=0;b<30;b++) if(M>>b&1u){int wi=-1;bool ok=accepted(M^(1u<<b),cs,&wi);cout<<"del "<<ci<<" "<<k++<<" arc("<<arcs[b].first<<","<<arcs[b].second<<") accepted "<<ok; if(ok) cout<<" sigma "<<tupstr(cs[wi].p); cout<<"\n";}
        ci++;
    }
    // check named reps
    vector<pair<string,uint32_t>> reps;
    vector<pair<int,int>> K3;for(int i=0;i<3;i++)for(int j=0;j<3;j++)if(i!=j)K3.push_back({i,j});
    auto add=[&](vector<pair<int,int>> x, vector<pair<int,int>> y){x.insert(x.end(),y.begin(),y.end());return x;};
    reps.push_back({"K3+P",mask_from(add(K3,{{3,4},{4,5}}))});
    reps.push_back({"K3+V",mask_from(add(K3,{{4,3},{4,5}}))});
    reps.push_back({"K3+L",mask_from(add(K3,{{3,4},{5,4}}))});
    reps.push_back({"K2+T4+",mask_from({{0,1},{1,0},{2,3},{3,4},{4,2},{5,2},{5,3},{5,4}})});
    reps.push_back({"K2+T4-",mask_from({{0,1},{1,0},{2,3},{3,4},{4,2},{2,5},{3,5},{4,5}})});
    for(auto [name,M]:reps){uint32_t c=UINT32_MAX;for(auto p:ps)c=min(c,relabel6(M,p));cout<<"named "<<name<<" accepted "<<accepted(M,cs)<<" canon "<<c<<"\n";}

    // n=4 calibration
    int n=4; auto arcs4=arc_order(n); map<pair<int,int>,int> idx4;for(int i=0;i<(int)arcs4.size();i++)idx4[arcs4[i]]=i;
    struct C4{vector<pair<uint16_t,uint16_t>> o;}; vector<C4> c4;
    auto p4s=permsN(4);
    for(auto p:p4s) if(admissible(p)){
        vector<int> seen(12);C4 C;
        for(int s=0;s<12;s++)if(!seen[s]){vector<int>o;int cur=s;do{seen[cur]=1;o.push_back(cur);auto [u,v]=arcs4[cur];cur=idx4[{p[u],p[v]}];}while(cur!=s);uint16_t E=0,O=0;for(int k=0;k<(int)o.size();k++)(k%2?O:E)|=(1u<<o[k]);C.o.push_back({E,O});}
        c4.push_back(C);
    }
    auto acc4=[&](uint16_t M){for(auto&C:c4){bool ok=1;for(auto [E,O]:C.o)if((M&E)&&(M&O)){ok=0;break;}if(ok)return true;}return false;};
    vector<uint16_t> o4;uint16_t c=(1u<<5)-1,lim=(1u<<12);uint64_t t4=0;while(c<lim){t4++;if(!acc4(c))o4.push_back(c);uint16_t x=c&-c,y=c+x;if(y>=lim)break;c=(((c&~y)/x)>>1)|y;}
    auto rel4=[&](uint16_t M,const vector<int>&p){uint16_t R=0;for(int i=0;i<12;i++)if(M>>i&1u){auto[u,v]=arcs4[i];R|=1u<<idx4[{p[u],p[v]}];}return R;};
    set<uint16_t> cls4;for(auto M:o4){uint16_t mn=65535;for(auto&p:p4s)mn=min(mn,rel4(M,p));cls4.insert(mn);}cout<<"order4 admissible "<<c4.size()<<" total5 "<<t4<<" obs "<<o4.size()<<" classes "<<cls4.size()<<"\n";
}


==> anc/verify_independent.py <==
#!/usr/bin/env python3
"""Exact certificate for the first six-vertex containment obstructions.

For an admissible antimorphism sigma, the ordered pairs split into even
orbits, and a self-complementary digraph chooses one of the two alternating
parity classes on each orbit.  A prescribed arc set extends if and only if,
for some sigma, it never occupies both parity classes of an orbit.

The default run checks the explicit obstruction, classifies the complete
eight-arc layer, verifies ordinary packability of every class, and repeats
the four-vertex historical exception count.  ``--full-boundary`` additionally
checks every labelled six-vertex digraph with at most seven arcs.
"""

from __future__ import annotations

import argparse
import collections
import itertools
import math
from collections.abc import Iterable


Permutation = tuple[int, ...]
Arc = tuple[int, int]
Contract = tuple[tuple[int, int], ...]


def arc_data(n: int) -> tuple[tuple[Arc, ...], dict[Arc, int]]:
    arcs = tuple((u, v) for u in range(n) for v in range(n) if u != v)
    return arcs, {arc: i for i, arc in enumerate(arcs)}


def mask_of(arcs: Iterable[Arc], index: dict[Arc, int]) -> int:
    return sum(1 << index[arc] for arc in arcs)


def arcs_of(mask: int, arcs: tuple[Arc, ...]) -> tuple[Arc, ...]:
    return tuple(arc for i, arc in enumerate(arcs) if mask & (1 << i))


def cycle_lengths(permutation: Permutation) -> tuple[int, ...]:
    unseen = set(range(len(permutation)))
    result = []
    while unseen:
        start = min(unseen)
        vertex = start
        length = 0
        while vertex in unseen:
            unseen.remove(vertex)
            vertex = permutation[vertex]
            length += 1
        assert vertex == start
        result.append(length)
    return tuple(result)


def admissible(permutation: Permutation) -> bool:
    """Cycle condition for a self-complementing permutation."""
    lengths = cycle_lengths(permutation)
    if len(permutation) % 2 == 0:
        return all(length % 2 == 0 for length in lengths)
    return lengths.count(1) == 1 and all(
        length == 1 or length % 2 == 0 for length in lengths
    )


def pair_orbits(permutation: Permutation) -> Iterable[tuple[Arc, ...]]:
    n = len(permutation)
    unseen = {(u, v) for u in range(n) for v in range(n) if u != v}
    while unseen:
        first = min(unseen)
        orbit = []
        pair = first
        while pair not in orbit:
            orbit.append(pair)
            unseen.remove(pair)
            pair = (permutation[pair[0]], permutation[pair[1]])
        assert pair == first
        yield tuple(orbit)


def orbit_contract(
    permutation: Permutation, index: dict[Arc, int]
) -> Contract | None:
    """Return the alternating parity masks, or None for an odd pair orbit."""
    contract = []
    for orbit in pair_orbits(permutation):
        if len(orbit) % 2:
            return None
        parity = [0, 0]
        for i, arc in enumerate(orbit):
            parity[i % 2] |= 1 << index[arc]
        contract.append((parity[0], parity[1]))
    return tuple(contract)


def contracts_for(n: int) -> tuple[Contract, ...]:
    _, index = arc_data(n)
    result = []
    for permutation in itertools.permutations(range(n)):
        if admissible(permutation):
            contract = orbit_contract(permutation, index)
            assert contract is not None
            result.append(contract)
    return tuple(result)


def completable(mask: int, contracts: tuple[Contract, ...]) -> bool:
    for contract in contracts:
        if all(not (mask & even and mask & odd) for even, odd in contract):
            return True
    return False


def completion(
    prescribed: set[Arc], permutation: Permutation
) -> set[Arc] | None:
    """Construct a completion by choosing one parity in every pair orbit."""
    result: set[Arc] = set()
    for orbit in pair_orbits(permutation):
        if len(orbit) % 2:
            return None
        occupied = {i % 2 for i, arc in enumerate(orbit) if arc in prescribed}
        if len(occupied) > 1:
            return None
        chosen = next(iter(occupied), 0)
        result.update(arc for i, arc in enumerate(orbit) if i % 2 == chosen)
    return result


def verify_antimorphism(supergraph: set[Arc], permutation: Permutation) -> None:
    n = len(permutation)
    universe = {(u, v) for u in range(n) for v in range(n) if u != v}
    image = {(permutation[u], permutation[v]) for u, v in supergraph}
    assert image == universe - supergraph


def relabel(mask: int, relabelling: tuple[int, ...]) -> int:
    image = 0
    while mask:
        bit = mask & -mask
        image |= 1 << relabelling[bit.bit_length() - 1]
        mask -= bit
    return image


def relabellings_for(n: int) -> tuple[tuple[int, ...], ...]:
    arcs, index = arc_data(n)
    return tuple(
        tuple(index[(p[u], p[v])] for u, v in arcs)
        for p in itertools.permutations(range(n))
    )


def canonical(mask: int, relabellings: tuple[tuple[int, ...], ...]) -> int:
    return min(relabel(mask, relabelling) for relabelling in relabellings)


def converse(mask: int, arcs: tuple[Arc, ...], index: dict[Arc, int]) -> int:
    return mask_of(
        ((v, u) for i, (u, v) in enumerate(arcs) if mask & (1 << i)),
        index,
    )


def ordinary_packing_count(mask: int, n: int) -> tuple[int, Permutation]:
    arcs, _ = arc_data(n)
    prescribed = set(arcs_of(mask, arcs))
    packings = []
    for permutation in itertools.permutations(range(n)):
        image = {(permutation[u], permutation[v]) for u, v in prescribed}
        if prescribed.isdisjoint(image):
            packings.append(permutation)
    assert packings
    return len(packings), packings[0]


def classify_layer(
    n: int, size: int, contracts: tuple[Contract, ...]
) -> collections.Counter[int]:
    arcs, _ = arc_data(n)
    relabellings = relabellings_for(n)
    classes: collections.Counter[int] = collections.Counter()
    for selected in itertools.combinations(range(len(arcs)), size):
        mask = sum(1 << i for i in selected)
        if not completable(mask, contracts):
            classes[canonical(mask, relabellings)] += 1
    return classes


def standard_six_vertex_classes() -> dict[str, set[Arc]]:
    triangle = {(u, v) for u in range(3) for v in range(3) if u != v}
    bidirected_edge = {(0, 1), (1, 0)}
    directed_cycle = {(2, 3), (3, 4), (4, 2)}
    return {
        "bidirected K3 + directed P3": triangle | {(3, 4), (4, 5)},
        "bidirected K3 + out-star P3": triangle | {(4, 3), (4, 5)},
        "bidirected K3 + in-star P3": triangle | {(3, 4), (5, 4)},
        "bidirected K2 + source extension of C3": (
            bidirected_edge
            | directed_cycle
            | {(5, 2), (5, 3), (5, 4)}
        ),
        "bidirected K2 + sink extension of C3": (
            bidirected_edge
            | directed_cycle
            | {(2, 5), (3, 5), (4, 5)}
        ),
    }


def standard_packing_certificates() -> dict[str, Permutation]:
    common = (0, 3, 5, 1, 4, 2)
    return {
        "bidirected K3 + directed P3": common,
        "bidirected K3 + out-star P3": common,
        "bidirected K3 + in-star P3": common,
        "bidirected K2 + source extension of C3": (0, 2, 1, 3, 5, 4),
        "bidirected K2 + sink extension of C3": (0, 2, 1, 5, 4, 3),
    }


def verify_witness(contracts: tuple[Contract, ...]) -> int:
    n = 6
    arcs, index = arc_data(n)
    triangle = {0, 1, 2}
    witness = {
        (u, v) for u in triangle for v in triangle if u != v
    } | {(3, 4), (4, 5)}
    witness_mask = mask_of(witness, index)
    assert len(witness) == 8
    assert not completable(witness_mask, contracts)

    independent_triples = {
        frozenset(vertices)
        for vertices in itertools.combinations(range(n), 3)
        if all(
            (u, v) not in witness
            for u in vertices
            for v in vertices
            if u != v
        )
    }
    expected = {frozenset({a, 3, 5}) for a in triangle}
    assert independent_triples == expected

    # The image/preimage conditions in the hand proof force vertex 4 fixed.
    structural_cases = 0
    for permutation in itertools.permutations(range(n)):
        inverse = [0] * n
        for source, target in enumerate(permutation):
            inverse[target] = source
        image = frozenset(permutation[v] for v in triangle)
        preimage = frozenset(inverse[v] for v in triangle)
        if image in expected and preimage in expected:
            structural_cases += 1
            assert permutation[4] == 4
    assert structural_cases > 0

    admissible_permutations = tuple(
        p for p in itertools.permutations(range(n)) if admissible(p)
    )
    assert len(admissible_permutations) == 225
    assert all(completion(witness, p) is None for p in admissible_permutations)

    # Every one-arc deletion has a constructive 15-arc completion.
    for removed in witness:
        mutation = witness - {removed}
        for permutation in admissible_permutations:
            supergraph = completion(mutation, permutation)
            if supergraph is not None:
                assert mutation <= supergraph
                assert len(supergraph) == len(arcs) // 2 == 15
                verify_antimorphism(supergraph, permutation)
                break
        else:
            raise AssertionError(f"deletion remains obstructed: {removed}")
    return witness_mask


def verify_six_vertex_classification(
    contracts: tuple[Contract, ...], witness_mask: int
) -> None:
    n = 6
    arcs, index = arc_data(n)
    relabellings = relabellings_for(n)
    classes = classify_layer(n, 8, contracts)
    assert sum(classes.values()) == 480
    assert len(classes) == 5
    assert sorted(classes.values()) == [60, 60, 120, 120, 120]

    expected = {
        canonical(mask_of(class_arcs, index), relabellings): name
        for name, class_arcs in standard_six_vertex_classes().items()
    }
    assert set(classes) == set(expected)
    assert classes[canonical(witness_mask, relabellings)] == 120

    # Check the five positive packing maps printed in the document.
    standard_classes = standard_six_vertex_classes()
    standard_packings = standard_packing_certificates()
    assert set(standard_classes) == set(standard_packings)
    for name, prescribed in standard_classes.items():
        permutation = standard_packings[name]
        image = {(permutation[u], permutation[v]) for u, v in prescribed}
        assert prescribed.isdisjoint(image)

    converse_classes = {
        min(
            representative,
            canonical(converse(representative, arcs, index), relabellings),
        )
        for representative in classes
    }
    assert len(converse_classes) == 3

    rows = []
    for representative, multiplicity in sorted(classes.items()):
        packing_count, packing = ordinary_packing_count(representative, n)
        assert packing_count in {36, 48}
        for i in range(len(arcs)):
            if representative & (1 << i):
                assert completable(representative ^ (1 << i), contracts)
        rows.append(
            (
                expected[representative],
                multiplicity,
                packing_count,
                packing,
                arcs_of(representative, arcs),
            )
        )
    assert sorted(row[2] for row in rows) == [36, 36, 36, 48, 48]

    print("SIX_VERTEX_CLASSIFICATION_PASS")
    print(
        "eight_arc_digraphs="
        f"{math.comb(30, 8)} labelled_obstructions=480 "
        "isomorphism_classes=5 converse_classes=3"
    )
    for name, multiplicity, packing_count, packing, representative_arcs in rows:
        print(
            f"class={name!r} multiplicity={multiplicity} "
            f"ordinary_packings={packing_count} first_packing={packing} "
            f"representative={representative_arcs}"
        )


def verify_four_vertex_history() -> None:
    contracts = contracts_for(4)
    assert len(contracts) == 9
    classes = classify_layer(4, 5, contracts)
    assert sum(classes.values()) == 288
    assert len(classes) == 14
    print(
        "FOUR_VERTEX_HISTORY_PASS "
        "five_arc_labelled_obstructions=288 isomorphism_classes=14"
    )


def verify_full_boundary(contracts: tuple[Contract, ...]) -> None:
    arc_count = 30
    checked = 0
    for size in range(8):
        for selected in itertools.combinations(range(arc_count), size):
            mask = sum(1 << i for i in selected)
            assert completable(mask, contracts), (size, selected)
            checked += 1
    expected = sum(math.comb(arc_count, size) for size in range(8))
    assert checked == expected == 2_804_012
    print(
        "FULL_BOUNDARY_PASS "
        "six_vertex_digraphs_with_at_most_seven_arcs=2804012"
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--full-boundary",
        action="store_true",
        help="also exhaust every six-vertex digraph through seven arcs",
    )
    args = parser.parse_args()

    contracts = contracts_for(6)
    assert len(contracts) == 225
    witness_mask = verify_witness(contracts)
    print(
        "WITNESS_PASS order=6 arcs=8 admissible_permutations=225 "
        "completions=0 one_arc_deletions_completed=8"
    )
    verify_six_vertex_classification(contracts, witness_mask)
    verify_four_vertex_history()
    if args.full_boundary:
        verify_full_boundary(contracts)
    print("CERTIFICATE_PASS")


if __name__ == "__main__":
    main()

